Not quite a piece of CHERI-cake: Are new digital security by design architectures usable?

A digital security-by-design computer architecture, like CHERI, lets you program without fear of buffer overflows or other memory safety errors, but CHERI also rewrites some of the assumptions about how C works and how fundamental types (such as pointers) are implemented in hardware. We conducted a usability study to examine how developers react to the changes required by CHERI when porting software to run on it. We find that developers struggle with CHERI's display of warnings and errors and a lack of diverse documentation.

==> code/cheristudy.c <==
#include <sys/param.h>
#include <sys/stat.h>
#include <err.h>
#include <fcntl.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>

#define PHYSPAGES_THRESHOLD (32 * 1024)
#define bufferSIZE_MAX (2 * 1024 * 1024)
#define bufferSIZE_SMALL (MAXPHYS)
const char* PATH = "/root/compiled_program/text.txt";

static uintptr_t get_write_offset(uintptr_t offset, char* buffer){
    return (offset + (uintptr_t)buffer);
}

static void write_input_to_output(int fd_to_read, int fd_to_write, char* buffer, size_t buffer_size){
    uintptr_t offset =0;
    ssize_t number_of_reads=0;
    ssize_t number_of_writes=0;
    while ((number_of_reads = read(fd_to_read, buffer, buffer_size)) > 0){
        for (offset = 0; number_of_reads; number_of_reads -= number_of_writes, offset += number_of_writes){
            number_of_writes = write(fd_to_write, (const void *)get_write_offset(offset,buffer), (size_t)number_of_reads);
            if (number_of_writes < 0){
                err(1, "write(2) failed");
            }
        }
    }
}

static void get_fstat_data(int file, struct stat* bufferfer){
    if (fstat(file, bufferfer))
        err(1, "stdout");   
}

static size_t get_bufferfer_size_from_ram(){
    return sysconf(_SC_PHYS_PAGES) > PHYSPAGES_THRESHOLD? MIN(bufferSIZE_MAX, MAXPHYS * 8): bufferSIZE_SMALL;
}

static void output_file_content(long file){
    printf("%s\n", "Printing file content");
    int fd_to_read, fd_to_write;
    static size_t buffer_size;
    static char *buffer = NULL;
    struct stat sbuffer;
    fd_to_read = (int)file;
    fd_to_write = fileno(stdout);
    get_fstat_data(fd_to_write,&sbuffer);
    buffer_size = get_bufferfer_size_from_ram();
    if ((buffer = malloc(buffer_size)) == NULL)
        err(1, "malloc() failure of IO bufferfer");
    write_input_to_output(fd_to_read, fd_to_write, buffer, buffer_size);
}

static void write_to_file(long file){
    printf("%s\n","Writting \"hello\" to file");
    FILE *fp = (FILE *)file;
    char str[] = "hello\n";
    for (int i = 0; str[i] != '\0'; i++) {
        fputc(str[i], fp);
    }
    fclose(fp);
    printf("%s\n", "Executed successfully!");
}


static void do_tasks(long file, int write_flag){
    write_flag? write_to_file(file) : output_file_content(file);
}

static void process_file(char *argv[], int write_flag){
    int fd =-1;
    FILE *fp;
    fd = open(PATH, O_RDWR);
    if (write_flag) {
        fp = fdopen(fd, "r+");
        do_tasks((long)fp, write_flag);
    } else {
        do_tasks(fd, write_flag);
    }
    close(fd);
}

int main(int argc, char *argv[]){
    process_file(argv, 0);
    process_file(argv, 1);
    exit(1);
}

==> code/firstissue.c <==
static uintptr_t get_write_offset(uintptr_t offset, char* buffer){
    return (offset + (uintptr_t)buffer);
}

==> code/secondissue.c <==
static void do_tasks(long file, int write_flag){
    write_flag? write_to_file(file) : output_file_content(file);
}
static void process_file(char *argv[], int write_flag){
    int fd =-1;
    FILE *fp;
    fd = open(PATH, O_RDWR);
    if (write_flag) {
        fp = fdopen(fd, "r+");
        do_tasks((long)fp, write_flag);
    } else {
        do_tasks(fd, write_flag);
    }
    close(fd);
}
